Quantum deconvolution

We propose a method for stably removing noise from measurements of a quantum many-body system. The question is cast to a linear inverse problem by using a quantum Fischer information metric as figure of merit. This requires the ability to compute the adjoint of the noise channel with respect to the metric, which can be done analytically when the metric is evaluated at a Gaussian (quasi-free) state. This approach can be applied effectively to n-point functions of a quantum field theory. For translation invariant noise, this yields a stable deconvolution method on the first moments of the field which differs from what one would obtain from a purely classical analysis.

==> deconv.py <==
from numpy import *
import matplotlib.pyplot as pl


id = matrix([[1.0,0],[0,1]])
D = matrix([[0,1.0],[-1.0,0]])

# prior is thermal state of a scalar relativistic QFT with mass m at temperature beta
# channel is gaussian convolution of width sigma and white noise with cov a and b in phase space

m = 0.0

param= [
#{'beta': 0.1, 'sigma': 1, 'y0': 0.5, 'ymax': 4.5}
{'beta': 250, 'sigma': 100, 'y0': 1, 'ymax': 4.5, 'xmax': 5.0/100},
{'beta': 0.01, 'sigma': 2, 'y0': 2, 'ymax': 12, 'xmax': 5.0/2},
{'beta': 0.01, 'sigma': 2, 'y0': 1, 'ymax': 16, 'xmax': 5.0/2}
#{'beta': 0.02, 'sigma': 1, 'y0': 1, 'ymax': 16, 'xmax': 5.0/1}
]

n=0
for p in param:
	n += 1
	beta = p['beta']
	sigma = p['sigma']
	y0 = p['y0']
	ymax = p['ymax']
	xmax = p['xmax']

	def lam(k): return exp(-0.5 * k**2 * sigma**2)
	def Y(k): return y0*(1-lam(k)**2)/2*id  # "minimal" Y for QM..
	#def Y(k): return y0*id 
	def X(k): return lam(k)*id
	
	def omega(k): return sqrt(k**2 + m**2)
	def A(k): 
		w = omega(k)
		return 0.5/tanh(beta*w/2)*matrix([[1/w,0],[0,w]])
	
	def B(k): return X(k).H*A(k)*X(k) + Y(k)
	
	# returns "classical" 'J' matrix components on mode k
	def cJ(k): 
		return linalg.inv(B(k))*X(k).H*A(k)
	
	def R(beta,w,s):
		return matrix([[cosh(beta*w*s), -1j*w*sinh(beta*w*s)],[1j*sinh(beta*w*s)/w, cosh(beta*w*s)]])
	
	# returns quantum 'J' matrix components on mode k
	def qJ(k): 
		# here we assume B(k) is diagonal
		w = omega(k)
		aux = B(k)
		u = sqrt(aux[0,0]); v = sqrt(aux[1,1])
		w2 = v/u
		beta2 = u/v * 2.0 * arctanh(1/(2.0*u*v))
		R1 = R(beta,w,0.5)
		R2 = R(beta2,w2,-0.5)

		res = R2*linalg.inv(B(k)+0.5*1j*D)*X(k).H*(A(k)+0.5*1j*D)*R1
		return res
	
	def draw(f, col1, col2, lab):
		l = xmax
		N=1000
		K = arange(l/N, l, l/N)
		pl.plot(K, list(map(lambda k: real((f(k))[0,0]), K)), col1, label=lab)
		pl.plot(K, list(map(lambda k: real((f(k))[1,1]), K)), col2)


	pl.rc('font', family='Times New Roman')
	pl.rcParams['font.size'] = 14
	pl.rcParams['axes.linewidth'] = 1.0

	pl.figure()
	draw(cJ, 'r-', 'r:', r'$X_*$ (Bures/Classical metrics)')
	draw(qJ, 'b-', 'b:', r'$X_*$ (Square-root metric)')
	draw(lambda k: linalg.inv(X(k)), 'k--', 'k ', r'$X^{-1}$')

	pl.ylim((0,ymax))
	pl.xlim((0,xmax))
	pl.legend()
	pl.xlabel(r'$k$')
	if n==3:
		pl.xticks([0, 1.0])
		pl.yticks([1, 2, 4, 8, 16])
	pl.legend(frameon=False)
	pl.savefig('deconv_fig'+str(n)+'.pdf') #, bbox_inches='tight')

